cuFINUFFT: a load-balanced GPU library for general-purpose nonuniform FFTs

Nonuniform fast Fourier transforms dominate the computational cost in many applications including image reconstruction and signal processing. We thus present a general-purpose GPU-based CUDA library for type 1 (nonuniform to uniform) and type 2 (uniform to nonuniform) transforms in dimensions 2 and 3, in single or double precision. It achieves high performance for a given user-requested accuracy, regardless of the distribution of nonuniform points, via cache-aware point reordering, and load-balanced blocked spreading in shared memory. At low accuracies, this gives on-GPU throughputs around $10^9$ nonuniform points per second, and (even including host-device transfer) is typically 4-10$\times$ faster than the latest parallel CPU code FINUFFT (at 28 threads). It is competitive with two established GPU codes, being up to 90$\times$ faster at high accuracy and/or type 1 clustered point distributions. Finally we demonstrate a 5-12$\times$ speedup versus CPU in an X-ray diffraction 3D iterative reconstruction task at $10^{-12}$ accuracy, observing excellent multi-GPU weak scaling up to one rank per GPU.

==> data/compdata-1221/addspeedup.py <==
import pandas as pd
import numpy as np

# 2d1
df    = pd.read_csv (r'2d1.dat',delim_whitespace=True)
dfcpu = pd.read_csv (r'2d1_cpu.dat',delim_whitespace=True)
cpuexecdf = pd.DataFrame(np.repeat(dfcpu["exec"].values,3,axis=0))
cpuexecdf.columns = ['exec']
df["speedupexec"] = cpuexecdf['exec']/df['exec']
df.to_csv('2d1_withspeedup.dat', index=False, sep=' ')

df    = pd.read_csv (r'2d1_gpunufft.dat',delim_whitespace=True)
df.to_csv('2d1_gpunufft_withspeedup.dat', index=False, sep=' ')
# 3d1
df    = pd.read_csv (r'3d1.dat',delim_whitespace=True)
dfcpu = pd.read_csv (r'3d1_cpu.dat',delim_whitespace=True)
cpuexecdf = pd.DataFrame(np.repeat(dfcpu["exec"].values,3,axis=0))
cpuexecdf.columns = ['exec']
df["speedupexec"] = cpuexecdf['exec']/df['exec']
df.to_csv('3d1_withspeedup.dat', index=False, sep=' ')
df    = pd.read_csv (r'3d1_gpunufft.dat',delim_whitespace=True)
df.to_csv('3d1_gpunufft_withspeedup.dat', index=False, sep=' ')

df    = pd.read_csv (r'3d1_highacc.dat',delim_whitespace=True)
dfcpu = pd.read_csv (r'3d1_highacc_cpu.dat',delim_whitespace=True)
cpuexecdf = pd.DataFrame(np.repeat(dfcpu["exec"].values,3,axis=0))
cpuexecdf.columns = ['exec']
df["speedupexec"] = cpuexecdf['exec']/df['exec']
df.to_csv('3d1_highacc_withspeedup.dat', index=False, sep=' ')

# 2d2
df    = pd.read_csv (r'2d2.dat',delim_whitespace=True)
dfcpu = pd.read_csv (r'2d2_cpu.dat',delim_whitespace=True)
cpuexecdf = pd.DataFrame(np.repeat(dfcpu["exec"].values,2,axis=0))
cpuexecdf.columns = ['exec']
df["speedupexec"] = cpuexecdf['exec']/df['exec']
df.to_csv('2d2_withspeedup.dat', index=False, sep=' ')

df    = pd.read_csv (r'2d2_gpunufft.dat',delim_whitespace=True)
df.to_csv('2d2_gpunufft_withspeedup.dat', index=False, sep=' ')
# 3d2
df    = pd.read_csv (r'3d2.dat',delim_whitespace=True)
dfcpu = pd.read_csv (r'3d2_cpu.dat',delim_whitespace=True)
cpuexecdf = pd.DataFrame(np.repeat(dfcpu["exec"].values,2,axis=0))
cpuexecdf.columns = ['exec']
df["speedupexec"] = cpuexecdf['exec']/df['exec']
df.to_csv('3d2_withspeedup.dat', index=False, sep=' ')

df    = pd.read_csv (r'3d2_gpunufft.dat',delim_whitespace=True)
df.to_csv('3d2_gpunufft_withspeedup.dat', index=False, sep=' ')


==> data/compdata-1221/addspeedup_sep.py <==
import pandas as pd
import numpy as np
dffinufft = pd.read_csv (r'3d1_cpu_execsep.dat',delim_whitespace=True)
dfcpu = pd.DataFrame(np.repeat(dffinufft.values,2,axis=0))
dfcpu.columns = dffinufft.columns
dfcpu = dfcpu[dfcpu.N1 != 64]
dfcpu = dfcpu[dfcpu.N1 != 128]
dfcpu = dfcpu.sort_values(by=['tol', 'N1'])
dfcpu = dfcpu.reset_index(drop=True)
df    = pd.read_csv (r'3d1_execsep.dat',delim_whitespace=True)
dfcufinufft0 = pd.DataFrame(df.iloc[0::3],columns=df.columns)
dfcufinufft1 = pd.DataFrame(df.iloc[1::3],columns=df.columns)
dfresult = pd.concat([dfcufinufft0,dfcufinufft1])
dfresult = dfresult.sort_index()
dfresult = dfresult[dfresult.N1 != 64]
dfresult = dfresult[dfresult.N1 != 128]
dfresult = dfresult.sort_values(by=['tol', 'N1'])
dfresult = dfresult.reset_index(drop=True)

pd.set_option('display.precision', 5)
dfresult["speedupoverall"] = (dfcpu['spread']+dfcpu['deconvolve']+dfcpu['fft'])\
                                /(dfresult['spread']+dfresult['deconvolve']+dfresult['fft'])
dfresult["exec"] = (dfresult['spread']+dfresult['deconvolve']+dfresult['fft'])
dfresult["speedupspread"] = dfcpu['spread']/dfresult['spread']
dfresult["speedupfft"] = dfcpu['fft']/dfresult['fft']
dfresult["speedupdeconv"] = dfcpu['deconvolve']/dfresult['deconvolve']
dftotal = dfresult['deconvolve']+dfresult['fft']+dfresult['spread']
dfresult["spreadpercent"] = dfresult['spread']/dftotal*100
dfresult["fftpercent"] = dfresult['fft']/dftotal*100
dfresult["deconvpercent"] = dfresult['deconvolve']/dftotal*100
dfresult.to_csv('3d1_sepcufinufft.dat', index=False, sep=',',float_format='%.5g')
